Partial orders and monotonicity of logarithmic depth and height in preferential attachment trees

We study preferential attachment trees with general attachment rules. A natural intuition is that rewarding high-degree vertices more strongly should make the tree shallower. We test this intuition for the logarithmic growth constants of insertion depth and tree height. We show by an explicit counterexample that growth-ratio dominance alone does not guarantee either monotonicity. We identify additional tail-order conditions, arising from the branching-process representation of the tree, under which both expected comparisons hold.

==> counterexample_certificate.py <==
"""Exact audit for the depth/height monotonicity counterexample.

The family is eventually constant:

    f_t(0)=1, f_t(1)=2, f_t(2)=1000 t, f_t(k)=10^6 t for k>=3.

For t >= 1 this is a GRD perturbation of f_1, since f_t/f_1 is
1 on k=0,1 and t on k>=2.  The script isolates the Malthusian
root of m_t(lambda)=1 by exact rational bisection and encloses Q_t
by exact rational interval arithmetic.  For height it certifies rational
brackets around the unique zero of

    F_t(x) = log(m_t(x)) - x m_t'(x)/m_t(x),

using the atanh series for rigorous rational bounds on log.  At that zero,
the variational height rate is R_t=lambda_t(-m_t'/m_t).  No floating-point
value is used in any sign decision or asserted bound.
"""

from __future__ import annotations

from decimal import Decimal, getcontext
from fractions import Fraction


getcontext().prec = 60


def params(t: Fraction) -> tuple[list[Fraction], Fraction]:
    return [Fraction(1), Fraction(2), Fraction(1000) * t], Fraction(1_000_000) * t


def m_minus_one(lam: Fraction, t: Fraction) -> Fraction:
    vals, tail = params(t)
    prod = Fraction(1)
    factors: list[Fraction] = []
    for rate in vals:
        prod *= rate / (rate + lam)
        factors.append(prod)

    # A_1 + A_2 + A_3 + A_3 r + A_3 r^2 + ...,
    # with r=tail/(tail+lambda), equals A_1+A_2+A_3*(tail+lambda)/lambda.
    return factors[0] + factors[1] + factors[2] * (tail + lam) / lam - 1


def m_value(lam: Fraction, t: Fraction) -> Fraction:
    return m_minus_one(lam, t) + 1


def isolate_root(t: Fraction, bits: int = 180) -> tuple[Fraction, Fraction]:
    lo = Fraction(0)
    hi = Fraction(1)
    while m_minus_one(hi, t) > 0:
        hi *= 2

    for _ in range(bits):
        mid = (lo + hi) / 2
        if m_minus_one(mid, t) > 0:
            lo = mid
        else:
            hi = mid

    assert m_minus_one(lo, t) > 0
    assert m_minus_one(hi, t) < 0
    return lo, hi


Interval = tuple[Fraction, Fraction]


def iadd(left: Interval, right: Interval) -> Interval:
    return left[0] + right[0], left[1] + right[1]


def imul(left: Interval, right: Interval) -> Interval:
    vals = (
        left[0] * right[0],
        left[0] * right[1],
        left[1] * right[0],
        left[1] * right[1],
    )
    return min(vals), max(vals)


def iinv(value: Interval) -> Interval:
    assert value[0] > 0
    return Fraction(1, value[1]), Fraction(1, value[0])


def idiv(left: Interval, right: Interval) -> Interval:
    return imul(left, iinv(right))


def iconst(value: Fraction | int) -> Interval:
    fixed = Fraction(value)
    return fixed, fixed


def add_const(value: Fraction, interval: Interval) -> Interval:
    return value + interval[0], value + interval[1]


def q_interval(lam: Interval, t: Fraction) -> Interval:
    vals, tail = params(t)
    f0, f1, f2 = vals

    a1 = idiv(iconst(f0), add_const(f0, lam))
    a2 = imul(a1, idiv(iconst(f1), add_const(f1, lam)))
    a3 = imul(a2, idiv(iconst(f2), add_const(f2, lam)))

    s1 = idiv(iconst(1), add_const(f0, lam))
    s2 = iadd(s1, idiv(iconst(1), add_const(f1, lam)))
    s3 = iadd(s2, idiv(iconst(1), add_const(f2, lam)))

    finite = iadd(imul(a1, s1), imul(a2, s2))
    finite_part = imul(lam, finite)
    tail_part = imul(a3, iadd(imul(s3, add_const(tail, lam)), idiv(iconst(tail), lam)))
    return iadd(finite_part, tail_part)


def q_value(lam: Fraction, t: Fraction) -> Fraction:
    lower, upper = q_interval((lam, lam), t)
    assert lower == upper
    return lower


def logarithmic_score(x: Fraction, t: Fraction) -> Fraction:
    """Return -m_t'(x)/m_t(x), exactly."""

    return q_value(x, t) / (x * m_value(x, t))


def log_unit_interval(value: Fraction, terms: int = 100) -> Interval:
    """Enclose log(value) for 1 <= value <= 2 by rational arithmetic."""

    assert 1 <= value <= 2
    u = (value - 1) / (value + 1)
    u_squared = u * u
    power = u
    partial = Fraction(0)
    for index in range(terms):
        partial += power / (2 * index + 1)
        power *= u_squared

    lower = 2 * partial
    # The first omitted power is u^(2*terms+1).  Replacing all later
    # denominators by the first omitted denominator bounds the tail.
    tail = 2 * power / ((2 * terms + 1) * (1 - u_squared))
    return lower, lower + tail


def log_interval(value: Fraction, terms: int = 100) -> Interval:
    """Enclose log(value) using range reduction and the atanh series."""

    assert value > 0
    reduced = value
    exponent = 0
    while reduced < 1:
        reduced *= 2
        exponent -= 1
    while reduced >= 2:
        reduced /= 2
        exponent += 1

    reduced_log = log_unit_interval(reduced, terms)
    log_two = log_unit_interval(Fraction(2), terms)
    if exponent >= 0:
        return (
            reduced_log[0] + exponent * log_two[0],
            reduced_log[1] + exponent * log_two[1],
        )
    return (
        reduced_log[0] + exponent * log_two[1],
        reduced_log[1] + exponent * log_two[0],
    )


def stationarity_interval(x: Fraction, t: Fraction) -> Interval:
    """Enclose F_t(x)=log(m_t(x))+x(-m_t'(x)/m_t(x))."""

    log_m = log_interval(m_value(x, t))
    offset = x * logarithmic_score(x, t)
    return log_m[0] + offset, log_m[1] + offset


def optimizer_bracket(t: Fraction) -> Interval:
    """Certify a rational bracket around the unique height optimiser."""

    scale = 10**15
    candidates = {
        Fraction(1): (327_375_094_308_916_171, 327_375_094_308_916_172),
        Fraction(101, 100): (328_554_983_756_259_296, 328_554_983_756_259_297),
    }
    lo_num, hi_num = candidates[t]
    lo, hi = Fraction(lo_num, scale), Fraction(hi_num, scale)

    # log(m_t) is strictly convex, hence F_t is strictly decreasing.
    # These two certified signs therefore isolate its unique zero.
    assert stationarity_interval(lo, t)[0] > 0
    assert stationarity_interval(hi, t)[1] < 0
    return lo, hi


def height_interval(lam: Interval, optimiser: Interval, t: Fraction) -> Interval:
    """Enclose R_t=lambda_t(-m_t'/m_t) at the height optimiser."""

    # The logarithmic score -m_t'/m_t decreases because log(m_t) is convex.
    score_lower = logarithmic_score(optimiser[1], t)
    score_upper = logarithmic_score(optimiser[0], t)
    return lam[0] * score_lower, lam[1] * score_upper


def dec(value: Fraction) -> Decimal:
    return Decimal(value.numerator) / Decimal(value.denominator)


def main() -> None:
    q_intervals: dict[str, Interval] = {}
    height_intervals: dict[str, Interval] = {}
    for label, t in (("base", Fraction(1)), ("perturbed", Fraction(101, 100))):
        lam = isolate_root(t)
        q = q_interval(lam, t)
        optimiser = optimizer_bracket(t)
        height = height_interval(lam, optimiser, t)
        q_intervals[label] = q
        height_intervals[label] = height
        print(label)
        print("  lambda in [{}, {}]".format(dec(lam[0]), dec(lam[1])))
        print("  Q in      [{}, {}]".format(dec(q[0]), dec(q[1])))
        print("  x* in     [{}, {}]".format(dec(optimiser[0]), dec(optimiser[1])))
        print("  R in      [{}, {}]".format(dec(height[0]), dec(height[1])))

    q_gap = q_intervals["base"][0] - q_intervals["perturbed"][1]
    height_gap = height_intervals["base"][0] - height_intervals["perturbed"][1]

    # Exact checks of the outward-rounded bounds printed in the manuscript.
    assert q_intervals["base"][0] > Fraction("3.065668995785014984785127")
    assert q_intervals["perturbed"][1] < Fraction("3.065210193098909320427347")
    assert height_intervals["base"][0] > Fraction("1.13769")
    assert height_intervals["perturbed"][1] < Fraction("1.13750")

    print("certified perturbed Q upper < base lower:", q_gap > 0)
    print("certified Q gap lower bound:", dec(q_gap))
    print("certified perturbed R upper < base lower:", height_gap > 0)
    print("certified R gap lower bound:", dec(height_gap))


if __name__ == "__main__":
    main()

